Charge asymmetry in $e^+e^-\to \pi^+\pi^-$ process

We consider the charge asymmetry in the differential cross section of the process $e^+e^- \rightarrow \pi^+\pi^-$. Experimental data show large deviations from the results of the available theoretical calculations. Motivated by this fact, we revisit the contribution of the two photon exchange diagrams and find the origin of discrepancy in an oversimplified account of the pion internal structure in the theoretical calculations. We present a natural and simple approach that accounts for the pion structure in a more consistent way and find remarkable agreement with the experimental data.

==> anc/README.md <==
### Mathematica files

- notations.m (list of rules) --- used notations
- gfunctions.m (list of rules) --- functions $g_k$ from Appendix
- deltas.m (list of rules) --- $\delta_{FF}^{V}$, Eq. (7) and $\delta_{sQED}^{VS}=\delta_{sQED}^{V}+\delta^{S}$, Eq. (6).
- Calc.nb --- example notebook.



### C++ files description

complex Li2 c++ implementation taken from
Polylogarithm package by Alexander Voigt
https://github.com/Expander/polylogarithm

The delta^V_FF code was tested with ROOT v6-24-06 and gcc 8.5.0

To run C++ root macro:
```bash
g++ -O2  -fPIC -std=c++11 -shared -o libpolylog_cpp.so Li2.cpp
root -b -q -l deltavFFpaper.C
```

The output should be

```
Processing deltavFFpaper.C...
vFF = -7.509780822e-06 vsQED = 3.023491709e-05 at 2E = 279.1438492 MeV c = 0.5403023059 with ff2 = 1.35765649
vFF = -0.002668063949 vsQED = 0.004362660621 at 2E = 400 MeV c = 0.5403023059 with ff2 = 1.974869076
vFF = -0.02303555077 vsQED = 0.005478311716 at 2E = 750 MeV c = 0.5403023059 with ff2 = 43.5794375
vFF = 0.04497797947 vsQED = 0.005597330128 at 2E = 1500 MeV c = 0.5403023059 with ff2 = 0.1112435055
```


==> anc/cpp/Li2.cpp <==
// ====================================================================
// This file is part of Polylogarithm.
//
// Polylogarithm is licenced under the MIT License.
// ====================================================================

#include "Li2.hpp"
#include "complex.hpp"
#include <cfloat>
#include <cmath>
#include <limits>

namespace polylogarithm {

namespace {

   template <typename T, int N>
   T horner(T x, const T (&c)[N]) noexcept
   {
      T p = c[N - 1];
      for (int i = N - 2; i >= 0; --i) {
         p = p*x + c[i];
      }
      return p;
   }

   template <int Nstart, typename T, int N>
   Complex<T> horner(const Complex<T>& z, const T (&coeffs)[N]) noexcept
   {
      static_assert(0 <= Nstart && Nstart < N && N >= 2, "invalid array bounds");

      const T r = z.re + z.re;
      const T s = z.re * z.re + z.im * z.im;
      T a = coeffs[N - 1], b = coeffs[N - 2];

      for (int i = N - 3; i >= Nstart; --i) {
         const T t = a;
         a = b + r * a;
         b = coeffs[i] - s * t;
      }

      return Complex<T>(z.re*a + b, z.im*a);
   }

} // anonymous namespace

/**
 * @brief Real dilogarithm \f$\mathrm{Li}_2(x)\f$
 * @param x real argument
 * @return \f$\mathrm{Li}_2(x)\f$
 * @author Alexander Voigt
 *
 * Implemented as an economized Pade approximation with a
 * maximum error of 4.16e-18.
 */
double Li2(double x) noexcept
{
   const double PI = 3.1415926535897932;
   const double P[] = {
      1.0706105563309304277e+0,
     -4.5353562730201404017e+0,
      7.4819657596286408905e+0,
     -6.0516124315132409155e+0,
      2.4733515209909815443e+0,
     -4.6937565143754629578e-1,
      3.1608910440687221695e-2,
     -2.4630612614645039828e-4
   };
   const double Q[] = {
      1.0000000000000000000e+0,
     -4.5355682121856044935e+0,
      8.1790029773247428573e+0,
     -7.4634190853767468810e+0,
      3.6245392503925290187e+0,
     -8.9936784740041174897e-1,
      9.8554565816757007266e-2,
     -3.2116618742475189569e-3
   };

   double y = 0, r = 0, s = 1;

   // transform to [0, 1/2)
   if (x < -1) {
      const double l = std::log(1 - x);
      y = 1/(1 - x);
      r = -PI*PI/6 + l*(0.5*l - std::log(-x));
      s = 1;
   } else if (x == -1) {
      return -PI*PI/12;
   } else if (x < 0) {
      const double l = std::log1p(-x);
      y = x/(x - 1);
      r = -0.5*l*l;
      s = -1;
   } else if (x == 0) {
      return 0;
   } else if (x < 0.5) {
      y = x;
      r = 0;
      s = 1;
   } else if (x < 1) {
      y = 1 - x;
      r = PI*PI/6 - std::log(x)*std::log(1 - x);
      s = -1;
   } else if (x == 1) {
      return PI*PI/6;
   } else if (x < 2) {
      const double l = std::log(x);
      y = 1 - 1/x;
      r = PI*PI/6 - l*(std::log(1 - 1/x) + 0.5*l);
      s = 1;
   } else {
      const double l = std::log(x);
      y = 1/x;
      r = PI*PI/3 - 0.5*l*l;
      s = -1;
   }

   const double z = y - 0.25;
   const double z2 = z*z;
   const double z4 = z2*z2;

   const double p = P[0] + z * P[1] + z2 * (P[2] + z * P[3]) +
                    z4 * (P[4] + z * P[5] + z2 * (P[6] + z * P[7]));
   const double q = Q[0] + z * Q[1] + z2 * (Q[2] + z * Q[3]) +
                    z4 * (Q[4] + z * Q[5] + z2 * (Q[6] + z * Q[7]));

   return r + s*y*p/q;
}

/**
 * @brief Real dilogarithm \f$\mathrm{Li}_2(z)\f$ with long double precision
 * @param x real argument
 * @return \f$\mathrm{Li}_2(z)\f$
 * @author Alexander Voigt
 *
 * Implemented as an economized Pade approximation with a maximum
 * error of 2.13e-20 (long double precision) and 1.03e-38 (quadruple
 * precision), respectively.
 */
long double Li2(long double x) noexcept
{
   const long double PI  = 3.14159265358979323846264338327950288L;

#if LDBL_DIG <= 18
   const long double P[] = {
      1.07061055633093042767673531395124630e+0L,
     -5.25056559620492749887983310693176896e+0L,
      1.03934845791141763662532570563508185e+1L,
     -1.06275187429164237285280053453630651e+1L,
      5.95754800847361224707276004888482457e+0L,
     -1.78704147549824083632603474038547305e+0L,
      2.56952343145676978700222949739349644e-1L,
     -1.33237248124034497789318026957526440e-2L,
      7.91217309833196694976662068263629735e-5L
   };
   const long double Q[] = {
      1.00000000000000000000000000000000000e+0L,
     -5.20360694854541370154051736496901638e+0L,
      1.10984640257222420881180161591516337e+1L,
     -1.24997590867514516374467903875677930e+1L,
      7.97919868560471967115958363930214958e+0L,
     -2.87732383715218390800075864637472768e+0L,
      5.49210416881086355164851972523370137e-1L,
     -4.73366369162599860878254400521224717e-2L,
      1.23136575793833628711851523557950417e-3L
   };
#else
   const long double P[] = {
      1.0706105563309304276767353139512463033e+0L,
     -1.0976999936495889694316759019749736514e+1L,
      5.0926847456521671435598196295391041399e+1L,
     -1.4137651316583179225403308056234710093e+2L,
      2.6167438966024905838946321639772104746e+2L,
     -3.4058684964478756354428571563597134889e+2L,
      3.2038320769322335817541819891481680235e+2L,
     -2.2042602382067574460998180123431383994e+2L,
      1.1098617775200190748144566197068215051e+2L,
     -4.0511655788875306581280201485439376229e+1L,
      1.0505482055068989911823839054507173824e+1L,
     -1.8711701614474515075977773430379529915e+0L,
      2.1700009060344649725726270289240541652e-1L,
     -1.5030137964245010798524220531488795883e-2L,
      5.3441650657913964794668981233490297624e-4L,
     -7.0813883289232115572593407126124042503e-6L,
      9.9037749983459843207756017329825486520e-9L
   };
   const long double Q[] = {
      1.0000000000000000000000000000000000000e+0L,
     -1.0552362671556327276432317611336360654e+1L,
      5.0559576537049301822461383847757604795e+1L,
     -1.4554341156550484644439941130107249144e+2L,
      2.8070530313005385434963768448877956414e+2L,
     -3.8295927403204227055447294669165437162e+2L,
      3.8034123327297619837621395664129395552e+2L,
     -2.7878320883603471098333035075019703189e+2L,
      1.5127204204944666467295435798726892255e+2L,
     -6.0401294167088266781532200159750431265e+1L,
      1.7480717870136655299932069333598290551e+1L,
     -3.5731199220918363429317367913920234597e+0L,
      4.9537900060585746351429453828993042241e-1L,
     -4.3750415383481013167382471956794084257e-2L,
      2.2234568413141078158637017098109483650e-3L,
     -5.4149527323164210917629185927908003034e-5L,
      4.1629116823949062782848730828350635143e-7L
   };
#endif

   long double y = 0, r = 0, s = 1;

   // transform to [0, 1/2)
   if (x < -1) {
      const long double l = std::log(1 - x);
      y = 1/(1 - x);
      r = -PI*PI/6 + l*(0.5L*l - std::log(-x));
      s = 1;
   } else if (x == -1) {
      return -PI*PI/12;
   } else if (x < 0) {
      const long double l = std::log1p(-x);
      y = x/(x - 1);
      r = -0.5L*l*l;
      s = -1;
   } else if (x == 0) {
      return 0;
   } else if (x < 0.5L) {
      y = x;
      r = 0;
      s = 1;
   } else if (x < 1) {
      y = 1 - x;
      r = PI*PI/6 - std::log(x)*std::log(1 - x);
      s = -1;
   } else if (x == 1) {
      return PI*PI/6;
   } else if (x < 2) {
      const long double l = std::log(x);
      y = 1 - 1/x;
      r = PI*PI/6 - l*(std::log(1 - 1/x) + 0.5L*l);
      s = 1;
   } else {
      const long double l = std::log(x);
      y = 1/x;
      r = PI*PI/3 - 0.5L*l*l;
      s = -1;
   }

   const long double z = y - 0.25L;

   const long double p = horner(z, P);
   const long double q = horner(z, Q);

   return r + s*y*p/q;
}

/**
 * @brief Complex dilogarithm \f$\mathrm{Li}_2(z)\f$
 * @param z_ complex argument
 * @return \f$\mathrm{Li}_2(z)\f$
 * @note Implementation translated from SPheno to C++
 * @author Werner Porod
 * @note translated to C++ by Alexander Voigt
 */
std::complex<double> Li2(const std::complex<double>& z_) noexcept
{
   const double PI = 3.1415926535897932;
   const Complex<double> z = { std::real(z_), std::imag(z_) };

   // bf[1..N-1] are the even Bernoulli numbers / (2 n + 1)!
   // generated by: Table[BernoulliB[2 n]/(2 n + 1)!, {n, 1, 9}]
   const double bf[10] = {
      - 1.0/4.0,
      + 1.0/36.0,
      - 1.0/3600.0,
      + 1.0/211680.0,
      - 1.0/10886400.0,
      + 1.0/526901760.0,
      - 4.0647616451442255e-11,
      + 8.9216910204564526e-13,
      - 1.9939295860721076e-14,
      + 4.5189800296199182e-16
   };

   // special cases
   if (z.im == 0) {
      if (z.re <= 1) {
         return Li2(z.re);
      }
      // z.re > 1
      return { Li2(z.re), -PI*std::log(z.re) };
   }

   const double nz = norm_sqr(z);

   if (nz < std::numeric_limits<double>::epsilon()) {
      return z*(1.0 + 0.25*z);
   }

   Complex<double> u(0.0, 0.0), rest(0.0, 0.0);
   double sgn = 1;

   // transformation to |z|<1, Re(z)<=0.5
   if (z.re <= 0.5) {
      if (nz > 1) {
         const Complex<double> lz = log(-z);
         u = -log(1.0 - 1.0 / z);
         rest = -0.5*lz*lz - PI*PI/6;
         sgn = -1;
      } else { // nz <= 1
         u = -log(1.0 - z);
         rest = 0;
         sgn = 1;
      }
   } else { // z.re > 0.5
      if (nz <= 2*z.re) {
         u = -log(z);
         rest = u*log(1.0 - z) + PI*PI/6;
         sgn = -1;
      } else { // nz > 2*z.re
         const Complex<double> lz = log(-z);
         u = -log(1.0 - 1.0 / z);
         rest = -0.5*lz*lz - PI*PI/6;
         sgn = -1;
      }
   }

   const Complex<double> u2(u*u);

   return sgn*(u + u2*(bf[0] + u*horner<1>(u2, bf))) + rest;
}

/**
 * @brief Complex dilogarithm \f$\mathrm{Li}_2(z)\f$ with long double precision
 * @param z_ complex argument
 * @return \f$\mathrm{Li}_2(z)\f$
 * @note Implementation translated from SPheno to C++
 * @author Werner Porod
 * @note translated to C++ and extended to long double precision by Alexander Voigt
 */
std::complex<long double> Li2(const std::complex<long double>& z_) noexcept
{
   const long double PI = 3.14159265358979323846264338327950288L;
   const Complex<long double> z = { std::real(z_), std::imag(z_) };

   // bf[1..N-1] are the even Bernoulli numbers / (2 n + 1)!
   // generated by: Table[BernoulliB[2 n]/(2 n + 1)!, {n, 1, 22}]
   const long double bf[] = {
      -1.0L/4.0L                                 ,
       1.0L/36.0L                                ,
      -1.0L/3600.0L                              ,
       1.0L/211680.0L                            ,
      -1.0L/10886400.0L                          ,
       1.0L/526901760.0L                         ,
      -4.06476164514422552680590938629196667e-11L,
       8.92169102045645255521798731675274885e-13L,
      -1.99392958607210756872364434779378971e-14L,
       4.51898002961991819165047655285559323e-16L,
      -1.03565176121812470144834115422186567e-17L,
#if LDBL_DIG > 18
       2.39521862102618674574028374300098038e-19L,
      -5.58178587432500933628307450562541991e-21L,
       1.30915075541832128581230739918659230e-22L,
      -3.08741980242674029324227976486646243e-24L,
       7.31597565270220342035790560925214859e-26L,
      -1.74084565723400074098905514775970255e-27L,
       4.15763564461389971961789962077522667e-29L,
      -9.96214848828462210319400670245583885e-31L,
       2.39403442489616530052116798789374956e-32L,
      -5.76834735536739008429179316187765424e-34L,
       1.39317947964700797782788660391154833e-35L,
      -3.37212196548508947046847363525493096e-37L
#endif
   };

   // special cases
   if (z.im == 0) {
      if (z.re <= 1) {
         return Li2(z.re);
      }
      // z.re > 1
      return { Li2(z.re), -PI*std::log(z.re) };
   }

   const long double nz = norm_sqr(z);

   if (nz < std::numeric_limits<long double>::epsilon()) {
      return z*(1.0L + 0.25L*z);
   }

   Complex<long double> u(0.0L, 0.0L), rest(0.0L, 0.0L);
   long double sgn = 1;

   // transformation to |z|<1, Re(z)<=0.5
   if (z.re <= 0.5L) {
      if (nz > 1) {
         const Complex<long double> lz = log(-z);
         u = -log(1.0L - 1.0L/z);
         rest = -0.5L*lz*lz - PI*PI/6;
         sgn = -1;
      } else { // nz <= 1
         u = -log(1.0L - z);
         rest = 0;
         sgn = 1;
      }
   } else { // z.re > 0.5L
      if (nz <= 2*z.re) {
         u = -log(z);
         rest = u*log(1.0L - z) + PI*PI/6;
         sgn = -1;
      } else { // nz > 2*z.re
         const Complex<long double> lz = log(-z);
         u = -log(1.0L - 1.0L/z);
         rest = -0.5L*lz*lz - PI*PI/6;
         sgn = -1;
      }
   }

   const Complex<long double> u2(u*u);

   return sgn*(u + u2*(bf[0] + u*horner<1>(u2, bf))) + rest;
}

} // namespace polylogarithm


==> anc/cpp/Li2.hpp <==
// ====================================================================
// This file is part of Polylogarithm.
//
// Polylogarithm is licenced under the MIT License.
// ====================================================================

#pragma once
#include <complex>

namespace polylogarithm {

/// real polylogarithm with n=2 (dilogarithm)
double Li2(double) noexcept;

/// real polylogarithm with n=2 (dilogarithm) with long double precision
long double Li2(long double) noexcept;

/// complex polylogarithm with n=2 (dilogarithm)
std::complex<double> Li2(const std::complex<double>&) noexcept;

/// complex polylogarithm with n=2 (dilogarithm) with long double precision
std::complex<long double> Li2(const std::complex<long double>&) noexcept;

} // namespace polylogarithm


==> anc/cpp/complex.hpp <==
// ====================================================================
// This file is part of Polylogarithm.
//
// Polylogarithm is licenced under the MIT License.
// ====================================================================

#pragma once

#include <cmath>
#include <complex>

namespace polylogarithm {

template <typename T>
struct Complex {
   constexpr Complex(T re_ = T{}, T im_ = T{}) : re(re_), im(im_) {}
   operator std::complex<T>() const noexcept { return std::complex<T>(re, im); }
   T re{};
   T im{};
};

template <typename T>
constexpr T arg(const Complex<T>& z) noexcept
{
   return std::atan2(z.im, z.re);
}

template <typename T>
constexpr Complex<T> conj(const Complex<T>& z) noexcept
{
   return { z.re, -z.im };
}

template <typename T>
Complex<T> log(const Complex<T>& z) noexcept
{
   T a = arg(z);

   if (z.im == T(0) && a < T(0)) {
      a = -a;
   }

   return { 0.5*std::log(norm_sqr(z)), a };
}

template <typename T>
constexpr T norm_sqr(const Complex<T>& z) noexcept
{
   return z.re*z.re + z.im*z.im;
}

template <typename T>
constexpr Complex<T> operator+(const Complex<T>& a, const Complex<T>& b) noexcept
{
   return { a.re + b.re, a.im + b.im };
}

template <typename T>
constexpr Complex<T> operator+(const Complex<T>& z, T x) noexcept
{
   return { z.re + x, z.im };
}

template <typename T>
constexpr Complex<T> operator+(T x, const Complex<T>& z) noexcept
{
   return { x + z.re, z.im };
}

template <typename T>
constexpr Complex<T> operator-(const Complex<T>& a, const Complex<T>& b) noexcept
{
   return { a.re - b.re, a.im - b.im };
}

template <typename T>
constexpr Complex<T> operator-(T x, const Complex<T>& z) noexcept
{
   return { x - z.re, -z.im };
}

template <typename T>
constexpr Complex<T> operator-(const Complex<T>& z, T x) noexcept
{
   return { z.re - x, z.im };
}

template <typename T>
constexpr Complex<T> operator-(const Complex<T>& z) noexcept
{
   return { -z.re, -z.im };
}

template <typename T>
constexpr Complex<T> operator*(const Complex<T>& a, const Complex<T>& b) noexcept
{
   return { a.re*b.re - a.im*b.im, a.re*b.im + a.im*b.re };
}

template <typename T>
constexpr Complex<T> operator*(T x, const Complex<T>& z) noexcept
{
   return { x*z.re, x*z.im };
}

template <typename T>
constexpr Complex<T> operator*(const Complex<T>& z, T x) noexcept
{
   return x*z;
}

template <typename T>
constexpr Complex<T> operator/(T x, const Complex<T>& z) noexcept
{
   return x*conj(z)/norm_sqr(z);
}

template <typename T>
constexpr Complex<T> operator/(const Complex<T>& z, T x) noexcept
{
   return { z.re/x, z.im/x };
}

} // namespace polylogarithm


==> anc/cpp/deltavFFpaper.C <==
//
// The deltaV_FF calculation
// as charge odd correction for dsigma/dth of e+e- -> pi+ pi- 
// 


R__LOAD_LIBRARY(libpolylog_cpp.so);

#include "Li2.hpp"
#include <complex>
#include "TMath.h"
#include "TF1.h"
#include <iostream>
using namespace std; 

long double alpha=0.00729735307964482; //  = 1/137.0359895;
long double AP = alpha/TMath::Pi();
long double M2=139.57018*139.57018;
long double Pi=TMath::Pi();
bool useHighPrec=false;//true;


std::complex<long double> ii(0,1);
int nres=3;

std::vector<std::complex<long double>> vcoeff;
std::vector<std::complex<long double>> vLambda2;

//Fpi2 fitted parameters for fixed BW parametrization of full Gounaris-Sakurai Fpi2 parametrization(included rho-omega/phi mixing)
long double pars[]={755.2473395358153l,131.8872134514855l,1185.091246304648l,573.2335542781721l,
                    1728.468093034834l,189.518621810456l,
                    0.1764260973420409l,2.578323921723692l,0.03813628335381977l,0.7166225191991334l};

void setfrompars(long double *p){
  vLambda2={{p[0]*p[0],-p[0]*p[1]},{p[2]*p[2],-p[2]*p[3]},{p[4]*p[4],-p[4]*p[5]}};
  vcoeff={{1,0},p[6]*exp(p[7]*ii),p[8]*exp(p[9]*ii)};
  std::complex<double> vcoeffsum(0);
  for(int i=0;i<nres;i++) vcoeffsum+=vcoeff[i];
  for(int i=0;i<nres;i++) vcoeff[i]/=vcoeffsum;
}

//Fpi2 with fixed BW parametrization
std::complex<long double> ffsum(long double s){
  std::complex<long double> ff=0;
  for(int i=0;i<nres;i++) {
    ff+=vcoeff[i]*vLambda2[i]/(vLambda2[i]-s);
  }
  return ff;
}


namespace nm_ff{
  long double s,T;
  std::complex<long double> Lmbdi,Lmbdk;

  std::complex<long double> ff4(double*xx, double *p){ long double x=*xx;
    std::complex<long double> B,F4;
    B = sqrt(-4*M2*s*pow(x,2) + pow(s,2)*pow(1-x,2) + pow(Lmbdk - Lmbdi,2) - 2*s*(1-x)*(Lmbdk + Lmbdi));
    F4 = (s*(log((B - s*(1 - x) + Lmbdk - Lmbdi)/(B + s*(1 - x) + Lmbdk - Lmbdi)) + log((B - s*(1 - x) - Lmbdk + Lmbdi)/(B + s*(1 - x) - Lmbdk + Lmbdi))))/B;
    return F4;
  }
  std::complex<long double> ff8(double*xx, double *p){ long double x=*xx;
    std::complex<long double> A,F8;
    long double y = 1./x - 1.;
    A = sqrt(pow(s,2) + pow(Lmbdk - Lmbdi,2) - 2*s*(Lmbdk + Lmbdi + (2*y*(1 + y)*Lmbdk*Lmbdi)/M2));
    F8 = (s*T*(log((A - s + Lmbdk - Lmbdi)/(A + s + Lmbdk - Lmbdi)) + log((A - s - Lmbdk + Lmbdi)/(A + s - Lmbdk + Lmbdi))))/(A*(M2 + T*y));
    return F8/(x*x);
  }

}

TF1 *fun[10]={nullptr},*funim[10];
std::complex<long double> Intg[10];

void deltaFFdouble_init(){
  
  static std::complex<long double> (*vec[])(double*x, double *p) ={nm_ff::ff4,nm_ff::ff8};

  for(int ii=0;ii<2;ii++){
    fun[ii]=new TF1(Form("f%i",ii+1),[=](double*x, double *p){return (double)vec[ii](x,p).real();}, 0,1,1);
    funim[ii]=new TF1(Form("fim%i",ii+1),[=](double*x, double *p){return (double)vec[ii](x,p).imag();}, 0,1,1);
  }
}

std::complex<long double> Li2(std::complex<long double> x){return polylogarithm::Li2(x);}
long double Li2(long double x){return polylogarithm::Li2(x);}


long double deltavsPL(long double beta,long double c,long double de=1){
  //delta^V_{sQED} within sQED assumption
  //de = 2 omega0/sqrt(s)
  
  
  long double deltade=AP*(+ 4*log((1 + beta*c)/(1 - beta*c))*log(std::abs(1./de)));

  long double delta=AP*((c*pow(log(1 - pow(beta,2)),2))/(beta - beta*pow(c,2)) + (pow(-1 + beta*c,2)*log(1 - beta*c)*log((1 - beta*c)/(1 - pow(beta,2))))/(pow(beta,2)*(-1 + pow(c,2))) - (pow(1 + beta*c,2)*log(1 + beta*c)*log((1 + beta*c)/(1 - pow(beta,2))))/(pow(beta,2)*(-1 + pow(c,2))) + log((1 + beta)/(1 - beta))*log((1 + beta*c)/(1 - beta*c))  - (2*(1 + pow(beta,2))*c*(pow(Pi,2)/12. + pow(log((1 + beta)/(1 - beta)),2)/4. + Li2((-1 + beta)/(1 + beta))))/(pow(beta,2)*(-1 + pow(c,2))) - 2*Li2((beta*(1 - c))/(1 + beta)) + 2*Li2((beta*(1 + c))/(1 + beta)) + ((1 + pow(beta,2) - 2*beta*c)*(pow(Pi,2)/12. + Li2((1 + pow(beta,2) - 2*beta*c)/(-1 + pow(beta,2)))))/(pow(beta,2)*(-1 + pow(c,2))) - 2*Li2((beta*(1 - c))/(1 - beta*c)) + 2*Li2((beta*(1 + c))/(1 + beta*c)) - ((1 + pow(beta,2) + 2*beta*c)*(pow(Pi,2)/12. + Li2((1 + pow(beta,2) + 2*beta*c)/(-1 + pow(beta,2)))))/(pow(beta,2)*(-1 + pow(c,2))));

  return delta+deltade;

}


std::complex<long double> deltavFFdouble_term(long double beta,long double c,std::complex<long double> Lmbdi,std::complex<long double> Lmbdk){

  long double s = 4.l/(1.l - beta*beta)*M2;
  long double t = M2 - s/2*(1. - beta*c);
  long double u = 2*M2 - s - t;
  long double T = M2 - t, U =  M2 - u;
  nm_ff::s = s;
  nm_ff::T = T;
  nm_ff::Lmbdi=Lmbdi;
  nm_ff::Lmbdk=Lmbdk;

  if(!fun[0]) deltaFFdouble_init();

  int nn=1;
  std::vector<double> xx={0.,1.};
  double eps=1e-12;
  if(useHighPrec){
    nn=4;
    eps=1e-14;
    xx={0.,1e-3,1.-1e-3,1.-1e-5,1.};
  }


  for(int iff=0;iff<2;iff++){
    long double intgre=0;
    for(int i=0;i<nn;i++) intgre+=fun[iff]->Integral(xx[i],xx[i+1],eps);
   
    long double intgim=0;
    for(int i=0;i<nn;i++) intgim+=funim[iff]->Integral(xx[i],xx[i+1],eps);
    Intg[iff]=std::complex<long double>(intgre,intgim);
    // std::cout<<iff<<" "<< Intg[iff]<<std::endl;
  }

  complex<long double> Beta,P,Q,R,dff;
  complex<long double> F1,F2,F3,F4,F5,F6,F7,F8;
  
  //beta = sqrt(1.l - (4*M2)/s);
  Beta = sqrt(1.l - (4*M2)/Lmbdi);
  P = (T*(1.l + Beta))/(2.*M2);
  Q = (T*(1.l - Beta))/(2.*M2);
  R = sqrt(pow(s - Lmbdk - Lmbdi,2) - 4.l*Lmbdk*Lmbdi);

  F1 = (pow(Pi,2)/6. + ii*Pi*log((1.l + beta)/(1.l - beta)) + pow(log((1.l + beta)/(1.l - beta)),2)/2.l + 2.l*Li2(-((1.l + beta)/(1.l - beta))))/beta;
  F2 = (log((1.l + Beta)/(1.l - Beta))*log(((1.l - beta)*(beta + Beta))/((1.l + beta)*(-beta + Beta))) - Li2(((1.l - beta)*(1.l - Beta))/((1.l + beta)*(1.l + Beta))) + Li2(((1.l + beta)*(1.l - Beta))/((1.l - beta)*(1.l + Beta))))/beta;
  F3 = pow(Pi,2)/6. - Li2(1.l - P) - Li2(1.l - Q) + Li2(t/M2);
  F5 = log((R - s + Lmbdk - Lmbdi)/(R + s + Lmbdk - Lmbdi))*log((R + s - Lmbdk + Lmbdi)/(R - s - Lmbdk + Lmbdi));
  F6 = pow(Pi,2)/6. + ii*Pi*log(pow(T,2)/(M2*s)) + pow(log(pow(T,2)/(M2*s)),2)/2.l + 2.l*Li2(t/M2);
  F7 = pow(Pi,2)/6. + log(pow(T,2)/(M2*s))*log(1.l - s/Lmbdi) + pow(log(Lmbdi/s),2)/2.l + Li2(1.l - Lmbdi/s);
  F4 = Intg[0];
  F8 = Intg[1];

  /*
    This expression is to be "averaged" to give the same as deltaFF before:
    deltaFF=(dff(Lmbi,Lmbk,t,u)+dff(Lmbk,Lmbi,t,u)-dff(Lmbi,Lmbk,u,t)-dff(Lmbk,Lmbi,u,t))/4
  */

  dff = -(F5*t) + ((-2.l*F2 + F4)*pow(t,2))/s + (F1*pow(t,2))/(s - Lmbdi) - (F6*(s*t + 2.l*pow(T,2)))/(s - Lmbdi) - (2.l*(-F3 + F7)*(s*t + 2.l*pow(T,2) + t*Lmbdi))/(s - Lmbdi) - (F8*(s*t + 2.l*pow(T,2) + 2.l*t*Lmbdi))/s;
  return 4*AP/(s*pow(beta,2)*(1 - c*c))*dff;
}

std::complex<long double> deltavFFdouble(long double beta,long double c,std::complex<long double> Lmbdi,std::complex<long double> Lmbdk){
  return (deltavFFdouble_term(beta,c,Lmbdi,Lmbdk)-deltavFFdouble_term(beta,-c,Lmbdi,Lmbdk))/2.l;

}


std::complex<long double> deltavFFdoubleSum(long double beta,long double c,int debug=0){
  std::complex<long double> deltasum(0,0),delta,ff(0,0);

  long double s = 4.l/(1-beta*beta)*M2;

  if(!vcoeff.size()) setfrompars(pars);
  ff=ffsum(s);

  for(int i=0;i<nres;i++){
    for(int j=0;j<nres;j++){
      delta=deltavFFdouble(beta,c,vLambda2[i],vLambda2[j]);
      deltasum+=vcoeff[i]*vcoeff[j]*delta;
      if(debug) cout<<i<<" "<<j<<" "<<delta<<" with norm "<<vcoeff[i]*vcoeff[j]<<endl;
    }
  }
  return deltasum/ff;
}

void deltavFFpaper(){

  if(!vcoeff.size()) setfrompars(pars);

  double ss[]={4.0001,400.*400.,750.*750.,1500.*1500.};
  ss[0]*=M2;
  
  double c=cos(1.);

  std::cout.precision(10);
  
  for(int i=0;i<4;i++){
    double s=ss[i];
    double beta=sqrt(1.-4.*M2/s);
    std::complex<long double> ff=ffsum(s);
    std::complex<long double> delta=deltavFFdoubleSum(beta,c);
    double deltasQED = deltavsPL(beta,c);
    std::cout<<"vFF = "<<delta.real()<<" vsQED = "<< deltasQED <<" at 2E = "<<sqrt(s)<<" MeV c = "<<c<<" with ff2 = "<<std::norm(ff)<<std::endl;
  }
  
}


==> anc/math/Calc.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8471,        233]
NotebookOptionsPosition[      7735,        211]
NotebookOutlinePosition[      8164,        228]
CellTagsIndexPosition[      8121,        225]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 StyleBox["Charge asymmetry in ",
  FontSlant->"Italic"],
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["e", "+"], 
    RowBox[{
     SuperscriptBox["e", "-"], "\[LongRightArrow]", 
     SuperscriptBox["\[Pi]", "+"]}], 
    SuperscriptBox["\[Pi]", "-"]}], TraditionalForm]],
  FormatType->TraditionalForm,
  FontWeight->"Plain",ExpressionUUID->
  "0bbe20ef-ce31-4425-bbcb-a36016cfc413"],
 StyleBox["  process",
  FontSlant->"Italic"]
}], "Title",
 CellChangeTimes->{{3.859938610988253*^9, 
  3.859938707347267*^9}},ExpressionUUID->"9e612ba8-6a57-4ae9-849f-\
14d5931b3333"],

Cell["\<\
by Fedor Ignatov and Roman N. Lee
arXiv:????.????\
\>", "Subtitle",
 CellChangeTimes->{{3.859938610988253*^9, 
  3.859938720008643*^9}},ExpressionUUID->"c81c4c30-86f9-4337-b5ba-\
4d50060a4ed7"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Grid", "[", 
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"{", 
                RowBox[{"#", ",", 
                 SubsuperscriptBox["\[Delta]", "FF", "V"], ",", 
                 SubsuperscriptBox["\[Delta]", "sQED", "VS"]}], "}"}], "/.", 
               RowBox[{"Get", "[", "\"\<deltas.m\>\"", "]"}]}], "/.", 
              RowBox[{"{", 
               RowBox[{
                RowBox[{"\[Alpha]", "->", "0.00729735307964482"}], ",", 
                RowBox[{
                 SubscriptBox["\[CapitalLambda]", "i_"], ":>", 
                 RowBox[{
                  SubsuperscriptBox["M", "i", "2"], "-", 
                  RowBox[{"I", " ", 
                   SubscriptBox["M", "i"], " ", 
                   SubscriptBox["\[CapitalGamma]", "i"]}]}]}]}], "}"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["m", "\[Pi]"], "->", "139.57018"}], ",", 
               RowBox[{
                SubscriptBox["M", "1"], "->", "755.2473395358153"}], ",", 
               RowBox[{
                SubscriptBox["M", "2"], "->", "1185.091246304648"}], ",", 
               RowBox[{
                SubscriptBox["M", "3"], "->", "1728.468093034834"}], ",", 
               RowBox[{
                SubscriptBox["\[CapitalGamma]", "1"], "->", 
                "131.8872134514855"}], ",", 
               RowBox[{
                SubscriptBox["\[CapitalGamma]", "2"], "->", 
                "573.2335542781721"}], ",", 
               RowBox[{
                SubscriptBox["\[CapitalGamma]", "3"], "->", 
                "189.518621810456"}]}], "}"}]}], "/.", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{
               SubscriptBox["a", "1"], "->", 
               FractionBox["1", 
                RowBox[{"1", "+", 
                 SubscriptBox["b", "2"], "+", 
                 SubscriptBox["b", "3"]}]]}], ",", 
              RowBox[{
               SubscriptBox["a", "2"], "->", 
               FractionBox[
                SubscriptBox["b", "2"], 
                RowBox[{"1", "+", 
                 SubscriptBox["b", "2"], "+", 
                 SubscriptBox["b", "3"]}]]}], ",", 
              RowBox[{
               SubscriptBox["a", "3"], "->", 
               FractionBox[
                SubscriptBox["b", "3"], 
                RowBox[{"1", "+", 
                 SubscriptBox["b", "2"], "+", 
                 SubscriptBox["b", "3"]}]]}]}], "}"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SubscriptBox["b", "2"], "->", 
              RowBox[{"0.1764260973420409", "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", " ", "2.578323921723692"}], "]"}]}]}], ",", 
             RowBox[{
              SubscriptBox["b", "3"], "->", 
              RowBox[{"0.03813628335381977", "*", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", " ", "0.7166225191991334"}], "]"}]}]}]}], 
            "}"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"c", "->", 
             RowBox[{"Cos", "[", "1", "]"}]}], ",", 
            RowBox[{"s", "->", 
             SuperscriptBox[
              RowBox[{"(", "#", ")"}], "2"]}]}], "}"}]}], "/.", 
         RowBox[{"Int", "->", "NIntegrate"}]}], "]"}], "&"}], "/@", 
      RowBox[{"{", 
       RowBox[{"279.1438492", ",", "400", ",", "750", ",", "1500"}], "}"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{
      "\"\<2E\>\"", ",", 
       "\"\<\!\(\*SubsuperscriptBox[\(\[Delta]\), \(FF\), \(V\)]\)\>\"", ",", 
       "\"\<\!\(\*SubsuperscriptBox[\(\[Delta]\), \(sQED\), \(VS\)]\)\>\""}], 
      "}"}]}], "]"}], ",", 
   RowBox[{"Frame", "->", "All"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.8599375989419394`*^9, 3.859937605425034*^9}, {
  3.8599385023191977`*^9, 3.859938551656946*^9}, {3.8599387480111732`*^9, 
  3.8599387543060837`*^9}, {3.859938896261756*^9, 3.859938979591357*^9}, {
  3.859939013854525*^9, 3.859939021542528*^9}, {3.859939055692795*^9, 
  3.859939157186582*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"e8309863-ff31-41fe-950e-a0024b758286"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"2E\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\[Delta]\\), \\(FF\\), \
\\(V\\)]\\)\"\>", "\<\"\\!\\(\\*SubsuperscriptBox[\\(\[Delta]\\), \\(sQED\\), \
\\(VS\\)]\\)\"\>"},
    {"279.1438492`", 
     RowBox[{"-", "7.509745429758428`*^-6"}], 
     RowBox[{"0.000030234775496229`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.00005020025149569389`", " ", 
       RowBox[{"Log", "[", 
        FractionBox["139.5719246`", 
         SubscriptBox["\[Omega]", "0"]], "]"}]}]}]},
    {"400", 
     RowBox[{"-", "0.0026680639490983143`"}], 
     RowBox[{"0.004362660620549269`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.007586372875823079`", " ", 
       RowBox[{"Log", "[", 
        FractionBox["200", 
         SubscriptBox["\[Omega]", "0"]], "]"}]}]}]},
    {"750", 
     RowBox[{"-", "0.02303555077316753`"}], 
     RowBox[{"0.005478311716181209`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.010244361317889287`", " ", 
       RowBox[{"Log", "[", 
        FractionBox["375", 
         SubscriptBox["\[Omega]", "0"]], "]"}]}]}]},
    {"1500", "0.04497797947442426`", 
     RowBox[{"0.005597330128339256`", "\[VeryThinSpace]", "+", 
      RowBox[{"0.010988755559941133`", " ", 
       RowBox[{"Log", "[", 
        FractionBox["750", 
         SubscriptBox["\[Omega]", "0"]], "]"}]}]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.859938522864135*^9, 3.859938553860221*^9, {3.8599387408829527`*^9, 
   3.859938755619611*^9}, 3.859938863218351*^9, 3.859938897961234*^9, {
   3.859939135379196*^9, 3.859939159558515*^9}},
 CellLabel->"Out[8]=",ExpressionUUID->"b7a32dbe-a92f-4004-8897-acefbbfbd33c"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 1572},
WindowMargins->{{20.25, Automatic}, {-43.5, Automatic}},
Magnification:>1.2 Inherited,
FrontEndVersion->"13.1 for Linux x86 (64-bit) (April 11, 2022)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"58e28d79-8cfa-414b-a83f-f01a1807df30"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 599, 19, 117, "Title",ExpressionUUID->"9e612ba8-6a57-4ae9-849f-14d5931b3333"],
Cell[1182, 43, 203, 6, 103, "Subtitle",ExpressionUUID->"c81c4c30-86f9-4337-b5ba-4d50060a4ed7"],
Cell[CellGroupData[{
Cell[1410, 53, 4498, 111, 268, "Input",ExpressionUUID->"e8309863-ff31-41fe-950e-a0024b758286"],
Cell[5911, 166, 1796, 41, 191, "Output",ExpressionUUID->"b7a32dbe-a92f-4004-8897-acefbbfbd33c"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/math/deltas.m <==
{Subscript[\[Delta], FF]^V :> 
  Re[((2*\[Alpha])/(Pi*(s - 4*Subscript[m, Pi]^2)*(1 - c^2)*
      Sum[(Subscript[a, i]*Subscript[\[CapitalLambda], i])/
        (Subscript[\[CapitalLambda], i] - s), {i, 3}]))*
    Sum[Evaluate[Subscript[a, i]*Subscript[a, k]*(#1 - (#1 /. c -> -c) & )[
        (t^2*(-2*Subscript[g, 2] + Subscript[g, 4]))/s - t*Subscript[g, 5] + 
           (t^2*Subscript[g, 1])/(s - Subscript[\[CapitalLambda], i]) - 
           ((s*t + 2*T^2)*Subscript[g, 6])/(s - Subscript[\[CapitalLambda], 
              i]) - (2*(-Subscript[g, 3] + Subscript[g, 7])*
             (s*t + 2*T^2 + t*Subscript[\[CapitalLambda], i]))/
            (s - Subscript[\[CapitalLambda], i]) - 
           (Subscript[g, 8]*(s*t + 2*T^2 + 2*t*Subscript[\[CapitalLambda], 
                i]))/s /. Get["gfunctions.m"] //. Get["notations.m"]]], 
     {i, 3}, {k, 3}]], Subscript[\[Delta], sQED]^VS :> 
  (\[Alpha]/Pi)*((#1 - (#1 /. c -> -c) & )[
     (Log[(1 + \[Beta])/(1 - \[Beta])]*Log[(1 + c*\[Beta])/(1 - c*\[Beta])])/
       2 + ((1 + c*\[Beta])^2*Log[1 + c*\[Beta]]*
        Log[(1 + c*\[Beta])/(1 - \[Beta]^2)])/((1 - c^2)*\[Beta]^2) + 
      (c*Log[1 - \[Beta]^2]^2)/(2*(1 - c^2)*\[Beta]) + 
      2*Log[(1 + c*\[Beta])/(1 - c*\[Beta])]*
       Log[Sqrt[s]/(2*Subscript[\[Omega], 0])] + 
      (c*(1 + \[Beta]^2)*(Pi^2/12 + Log[(1 + \[Beta])/(1 - \[Beta])]^2/4 + 
         PolyLog[2, (-1 + \[Beta])/(1 + \[Beta])]))/((1 - c^2)*\[Beta]^2) + 
      2*PolyLog[2, ((1 + c)*\[Beta])/(1 + \[Beta])] + 
      2*PolyLog[2, ((1 + c)*\[Beta])/(1 + c*\[Beta])] + 
      ((1 + 2*c*\[Beta] + \[Beta]^2)*(Pi^2/12 + PolyLog[2, 
          (1 + 2*c*\[Beta] + \[Beta]^2)/(-1 + \[Beta]^2)]))/
       ((1 - c^2)*\[Beta]^2)] //. Get["notations.m"])}


==> anc/math/gfunctions.m <==
{Subscript[g, 1] -> (Pi^2/6 + I*Pi*Log[(1 + \[Beta])/(1 - \[Beta])] + 
    Log[(1 + \[Beta])/(1 - \[Beta])]^2/2 + 
    2*PolyLog[2, -((1 + \[Beta])/(1 - \[Beta]))])/\[Beta], 
 Subscript[g, 2] -> 
  (Log[(1 + Subscript[\[Beta], i])/(1 - Subscript[\[Beta], i])]*
     Log[((1 - \[Beta])*(\[Beta] + Subscript[\[Beta], i]))/
       ((1 + \[Beta])*(-\[Beta] + Subscript[\[Beta], i]))] - 
    PolyLog[2, ((1 - \[Beta])*(1 - Subscript[\[Beta], i]))/
      ((1 + \[Beta])*(1 + Subscript[\[Beta], i]))] + 
    PolyLog[2, ((1 + \[Beta])*(1 - Subscript[\[Beta], i]))/
      ((1 - \[Beta])*(1 + Subscript[\[Beta], i]))])/\[Beta], 
 Subscript[g, 3] -> Pi^2/6 + PolyLog[2, t/Subscript[m, Pi]^2] - 
   PolyLog[2, 1 - Subscript[p, i]] - PolyLog[2, 1 - Subscript[q, i]], 
 Subscript[g, 4] -> 
  Int[(s*(Log[(B - s*(1 - x) + Subscript[\[CapitalLambda], i] - 
         Subscript[\[CapitalLambda], k])/(B + s*(1 - x) + 
         Subscript[\[CapitalLambda], i] - Subscript[\[CapitalLambda], k])] + 
      Log[(B - s*(1 - x) - Subscript[\[CapitalLambda], i] + 
         Subscript[\[CapitalLambda], k])/(B + s*(1 - x) - 
         Subscript[\[CapitalLambda], i] + Subscript[\[CapitalLambda], k])]))/
    B, {x, 0, 1}], Subscript[g, 5] -> 
  Log[(R + s + Subscript[\[CapitalLambda], i] - Subscript[\[CapitalLambda], 
       k])/(R - s + Subscript[\[CapitalLambda], i] - 
      Subscript[\[CapitalLambda], k])]*
   Log[(R - s - Subscript[\[CapitalLambda], i] + Subscript[\[CapitalLambda], 
       k])/(R + s - Subscript[\[CapitalLambda], i] + 
      Subscript[\[CapitalLambda], k])], Subscript[g, 6] -> 
  Pi^2/6 + I*Pi*Log[T^2/(s*Subscript[m, Pi]^2)] + 
   Log[T^2/(s*Subscript[m, Pi]^2)]^2/2 + 2*PolyLog[2, t/Subscript[m, Pi]^2], 
 Subscript[g, 7] -> Pi^2/6 + Log[T^2/(s*Subscript[m, Pi]^2)]*
    Log[1 - s/Subscript[\[CapitalLambda], i]] + 
   Log[Subscript[\[CapitalLambda], i]/s]^2/2 + 
   PolyLog[2, 1 - Subscript[\[CapitalLambda], i]/s], 
 Subscript[g, 8] -> 
  Int[(s*T*(Log[(A - s + Subscript[\[CapitalLambda], i] - 
         Subscript[\[CapitalLambda], k])/(A + s + Subscript[\[CapitalLambda], 
          i] - Subscript[\[CapitalLambda], k])] + 
      Log[(A - s - Subscript[\[CapitalLambda], i] + 
         Subscript[\[CapitalLambda], k])/(A + s - Subscript[\[CapitalLambda], 
          i] + Subscript[\[CapitalLambda], k])]))/
    (A*(T*y + Subscript[m, Pi]^2)), {y, 0, Infinity}]}


==> anc/math/notations.m <==
{B -> Sqrt[s^2*(1 - x)^2 - 4*s*x^2*Subscript[m, Pi]^2 + 
    (-Subscript[\[CapitalLambda], i] + Subscript[\[CapitalLambda], k])^2 - 
    2*s*(1 - x)*(Subscript[\[CapitalLambda], i] + Subscript[\[CapitalLambda], 
       k])], 
 A -> Sqrt[s^2 + (-Subscript[\[CapitalLambda], i] + Subscript[\[CapitalLambda]\
, k])^2 - 2*s*(Subscript[\[CapitalLambda], i] + Subscript[\[CapitalLambda], 
       k] + (2*y*(1 + y)*Subscript[\[CapitalLambda], i]*
        Subscript[\[CapitalLambda], k])/Subscript[m, Pi]^2)], 
 R -> Sqrt[(s - Subscript[\[CapitalLambda], i] - Subscript[\[CapitalLambda], 
       k])^2 - 4*Subscript[\[CapitalLambda], i]*Subscript[\[CapitalLambda], 
      k]], Subscript[q, i] -> (T*(1 - Subscript[\[Beta], i]))/
   (2*Subscript[m, Pi]^2), Subscript[p, i] -> (T*(1 + Subscript[\[Beta], i]))/
   (2*Subscript[m, Pi]^2), U -> -u + Subscript[m, Pi]^2, 
 T -> -t + Subscript[m, Pi]^2, u -> -s - t + 2*Subscript[m, Pi]^2, 
 Subscript[\[Beta], i] -> 
  Sqrt[1 - (4*Subscript[m, Pi]^2)/Subscript[\[CapitalLambda], i]], 
 u -> -1/2*(s*(1 + c*\[Beta])) + Subscript[m, Pi]^2, 
 t -> -1/2*(s*(1 - c*\[Beta])) + Subscript[m, Pi]^2, 
 \[Beta] -> Sqrt[1 - (4*Subscript[m, Pi]^2)/s]}

